Self-Supervised Multisensor Change Detection

Most change detection methods assume that pre-change and post-change images are acquired by the same sensor. However, in many real-life scenarios, e.g., natural disaster, it is more practical to use the latest available images before and after the occurrence of incidence, which may be acquired using different sensors. In particular, we are interested in the combination of the images acquired by optical and Synthetic Aperture Radar (SAR) sensors. SAR images appear vastly different from the optical images even when capturing the same scene. Adding to this, change detection methods are often constrained to use only target image-pair, no labeled data, and no additional unlabeled data. Such constraints limit the scope of traditional supervised machine learning and unsupervised generative approaches for multi-sensor change detection. Recent rapid development of self-supervised learning methods has shown that some of them can even work with only few images. Motivated by this, in this work we propose a method for multi-sensor change detection using only the unlabeled target bi-temporal images that are used for training a network in self-supervised fashion by using deep clustering and contrastive learning. The proposed method is evaluated on four multi-modal bi-temporal scenes showing change and the benefits of our self-supervised approach are demonstrated.

==> figures/abudhabi/sanityCheck.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Apr  5 11:36:17 2021

@author: sudipan
"""

import numpy as np
from skimage import io
from sklearn.metrics import confusion_matrix

resultImagePath = './abudhabiResultSCCN.png'
referenceImagePath = './abudhabiReference.png'


resultImage = io.imread(resultImagePath)
referenceImage = io.imread(referenceImagePath)
referenceImage = referenceImage[:,:,0]


##Computation is considering changed pixels are in black (0) and unchanged pixels are in white (255)
numReferenceChangedPixels = len(np.argwhere(referenceImage == 0))
numCorrectlyDetectedChangedPixels = len(np.argwhere((referenceImage == 0) * (resultImage==0)))
sensitivity = (numCorrectlyDetectedChangedPixels/numReferenceChangedPixels)*100

numReferenceUnchangedPixels = len(np.argwhere(referenceImage == 255))
numCorrectlyDetectedUnchangedPixels = len(np.argwhere((referenceImage == 255) * (resultImage==255)))
specificity = (numCorrectlyDetectedUnchangedPixels/numReferenceUnchangedPixels)*100


print(sensitivity)
print(specificity)


##Computing instead using sklearn
referenceBool = np.logical_not(referenceImage.astype(bool)).flatten()
resultBool = np.logical_not(resultImage.astype(bool)).flatten()
tn, fp, fn, tp = confusion_matrix(referenceBool,resultBool).ravel()
sensitivity = (tp/(tp+fn))*100
specificity = (tn/(tn+fp))*100

print(sensitivity)
print(specificity)


==> figures/chongqing/sanityCheck.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Apr  5 11:36:17 2021

@author: sudipan
"""

import numpy as np
from skimage import io
from sklearn.metrics import confusion_matrix

resultImagePath = './chongqingResultSCCN.png'
referenceImagePath = './chongqingReference.png'


resultImage = io.imread(resultImagePath)
referenceImage = io.imread(referenceImagePath)
referenceImage = referenceImage[:,:,0]


##Computation is considering changed pixels are in black (0) and unchanged pixels are in white (255)
numReferenceChangedPixels = len(np.argwhere(referenceImage == 0))
numCorrectlyDetectedChangedPixels = len(np.argwhere((referenceImage == 0) * (resultImage==0)))
sensitivity = (numCorrectlyDetectedChangedPixels/numReferenceChangedPixels)*100

numReferenceUnchangedPixels = len(np.argwhere(referenceImage == 255))
numCorrectlyDetectedUnchangedPixels = len(np.argwhere((referenceImage == 255) * (resultImage==255)))
specificity = (numCorrectlyDetectedUnchangedPixels/numReferenceUnchangedPixels)*100


print(sensitivity)
print(specificity)


##Computing instead using sklearn
referenceBool = np.logical_not(referenceImage.astype(bool)).flatten()
resultBool = np.logical_not(resultImage.astype(bool)).flatten()
tn, fp, fn, tp = confusion_matrix(referenceBool,resultBool).ravel()
sensitivity = (tp/(tp+fn))*100
specificity = (tn/(tn+fp))*100

print(sensitivity)
print(specificity)


==> figures/lasvegas/sanityCheck.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Apr  5 11:36:17 2021

@author: sudipan
"""

import numpy as np
from skimage import io
from sklearn.metrics import confusion_matrix

resultImagePath = './lasvegasResultEncoderDecoder.png'
referenceImagePath = './lasvegasReference.png'


resultImage = io.imread(resultImagePath)
referenceImage = io.imread(referenceImagePath)
referenceImage = referenceImage[:,:,0]


##Computation is considering changed pixels are in black (0) and unchanged pixels are in white (255)
numReferenceChangedPixels = len(np.argwhere(referenceImage == 0))
numCorrectlyDetectedChangedPixels = len(np.argwhere((referenceImage == 0) * (resultImage==0)))
sensitivity = (numCorrectlyDetectedChangedPixels/numReferenceChangedPixels)*100

numReferenceUnchangedPixels = len(np.argwhere(referenceImage == 255))
numCorrectlyDetectedUnchangedPixels = len(np.argwhere((referenceImage == 255) * (resultImage==255)))
specificity = (numCorrectlyDetectedUnchangedPixels/numReferenceUnchangedPixels)*100


print(sensitivity)
print(specificity)


##Computing instead using sklearn
referenceBool = np.logical_not(referenceImage.astype(bool)).flatten()
resultBool = np.logical_not(resultImage.astype(bool)).flatten()
tn, fp, fn, tp = confusion_matrix(referenceBool,resultBool).ravel()
sensitivity = (tp/(tp+fn))*100
specificity = (tn/(tn+fp))*100

print(sensitivity)
print(specificity)


==> figures/montpellier/sanityCheck.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Apr  5 11:36:17 2021

@author: sudipan
"""

import numpy as np
from skimage import io
from sklearn.metrics import confusion_matrix

resultImagePath = './montpellierCdMapProposed.png'
referenceImagePath = './montpellierReference.png'


resultImage = io.imread(resultImagePath)
referenceImage = io.imread(referenceImagePath)
referenceImage = referenceImage[:,:,0]


##Computation is considering changed pixels are in black (0) and unchanged pixels are in white (255)
numReferenceChangedPixels = len(np.argwhere(referenceImage == 0))
numCorrectlyDetectedChangedPixels = len(np.argwhere((referenceImage == 0) * (resultImage==0)))
sensitivity = (numCorrectlyDetectedChangedPixels/numReferenceChangedPixels)*100

numReferenceUnchangedPixels = len(np.argwhere(referenceImage == 255))
numCorrectlyDetectedUnchangedPixels = len(np.argwhere((referenceImage == 255) * (resultImage==255)))
specificity = (numCorrectlyDetectedUnchangedPixels/numReferenceUnchangedPixels)*100


print(sensitivity)
print(specificity)


##Computing instead using sklearn
referenceBool = np.logical_not(referenceImage.astype(bool)).flatten()
resultBool = np.logical_not(resultImage.astype(bool)).flatten()
tn, fp, fn, tp = confusion_matrix(referenceBool,resultBool).ravel()
sensitivity = (tp/(tp+fn))*100
specificity = (tn/(tn+fp))*100

print(sensitivity)
print(specificity)

